Nonconvex Carnot Limit Shapes for Branching Random Walks on the Heisenberg Group

We study a supercritical branching random walk on the discrete Heisenberg group driven by the four standard horizontal generators. Horizontal position has scale $n$, whereas the central coordinate records discrete area and has scale $n^2$. On the Galton-Watson survival event, we prove almost sure Hausdorff convergence, under Carnot scaling, of both the rescaled particle positions and the collections of enhanced ancestral paths. The path limit consists of area lifts of horizontal paths $\omega$ satisfying $J_t(\omega)\le t\log\rho$ for every $t\in[0,1]$, where $\rho$ is the offspring mean. In contrast to the classical Euclidean case, the deterministic limit shape is nonconvex for every $\rho>1$. We identify its horizontal projection and interval vertical fibers, determine the saturated shape for $\rho\ge4$, and characterize the origin fiber below saturation by Wulff duality. A hyperbolic representation gives an elliptic integral formula for the Wulff area. The maximal central coordinate $\Gamma_\rho$ is nondecreasing and concave in $\rho$, equals $1/4$ for $\rho\ge4$, and satisfies $\Gamma_\rho=(\log\rho)/\pi-(\log\rho)^2/(4\pi) +O((\log\rho)^3)$ as $\rho\downarrow1$. For fixed $1<\rho<4$, we obtain $M_n^Z=\Gamma_\rho n^2+O(n^{3/2}\sqrt{\log n})$ almost surely. Above saturation the first correction is a random linear term; at $\rho=4$, under a finite second moment assumption, the deficit $\Gamma_4n^2-M_n^Z$ has order $n\log\log n$ in probability.

==> anc/figure_code/README.md <==
# Reproducing Figure 1

This directory contains the code and data used for the three panel figure in
the article.  The article itself includes the finished PDF figure, so its
LaTeX compilation does not run either Python script.

## Files

- `generate_simulation_data.py` simulates twenty nonempty generation 16
  realizations of the Heisenberg branching random walk with Poisson(4)
  offspring and writes the data files in `data/`.
- `make_envelope_exact_comparison.py` checks the simulated endpoints against
  the exact saturated boundary and produces the PDF and PNG figures in a new
  `figures/` directory.
- `data/endpoint_states_rho_4_n_16_one_run.npz` contains the occupied sites
  and their multiplicities for the realization shown in panel (a).
- `data/surface_rho_4_n_16.csv.gz` contains the pooled observed vertical
  envelopes used in panel (b).
- `data/simulation_metadata.json` gives the seed, accepted attempts, software
  versions and simulation details.
- `comparison_metrics.json` contains the numerical and exact containment
  checks from the final run.

## Software

The archived files were generated with Python 3.10.12, NumPy 2.2.6 and
Matplotlib 3.10.9.  The exact Python package versions are listed in
`requirements.txt`.

## Reproduction

From this directory, run

```text
python3 generate_simulation_data.py
python3 make_envelope_exact_comparison.py
```

The first command uses the fixed master seed `20260827` and regenerates the
three files in `data/`.  The second command validates those files and writes
`figures/rho4_n16_numerical_vs_exact_envelopes.pdf`, its PNG preview and an
updated `comparison_metrics.json`.


==> anc/figure_code/comparison_metrics.json <==
{
  "rho": 4.0,
  "generation": 16,
  "realizations_with_nonempty_generation": 20,
  "minimum_run_coverage": 5,
  "displayed_horizontal_sites": 285,
  "displayed_distinct_endpoint_states": 12704,
  "particles_represented_by_endpoint_cloud": 4265908476,
  "coordinate_convention": "(X_u/n, Y_u/n, Z_u/n^2), |u|=n",
  "all_displayed_endpoints_within_exact_boundaries": true,
  "maximum_endpoint_boundary_violation": 0.0,
  "minimum_endpoint_slack_to_either_boundary": 0.0,
  "maximum_upper_bound_violation": 0.0,
  "maximum_lower_bound_violation": 0.0,
  "mean_upper_gap": 0.001274671052631579,
  "mean_lower_gap": 0.0010690789473684211,
  "median_upper_gap": 0.0,
  "median_lower_gap": 0.0,
  "maximum_upper_gap": 0.0234375,
  "maximum_lower_gap": 0.01953125,
  "exact_integer_containment_verified": true,
  "upper_boundary_violations": 0,
  "lower_boundary_violations": 0,
  "points_on_upper_boundary": 7,
  "points_on_lower_boundary": 28,
  "points_on_either_boundary": 35,
  "smallest_strictly_positive_slack": 0.0009765625
}


==> anc/figure_code/data/simulation_metadata.json <==
{
  "rho": 4.0,
  "generation": 16,
  "requested_nonempty_runs": 20,
  "master_seed": 20260827,
  "accepted_attempt_indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19
  ],
  "attempts_examined": 20,
  "offspring_distribution": "Poisson(4)",
  "increment_distribution": "uniform on {(1,0),(-1,0),(0,1),(0,-1)}",
  "group_update": "(x,y,z)*(dx,dy,0)=(x+dx,y+dy,z+x*dy)",
  "simulation_method": "aggregated state counts using independent Poisson(c) thinning for each direction at a state occupied by c particles",
  "rng": "numpy.random.Generator(PCG64)",
  "numpy_version": "2.2.6",
  "python_version": "3.10.12",
  "endpoint_cloud_attempt_index": 0,
  "distinct_endpoint_states_per_run": [
    12704,
    13187,
    13238,
    11878,
    11865,
    9481,
    11137,
    11831,
    13247,
    12754,
    11739,
    12020,
    13508,
    13243,
    13679,
    11011,
    10843,
    13902,
    13314,
    9268
  ],
  "generation_16_population_per_run": [
    4265908476,
    3514374266,
    3725526653,
    3183383712,
    3466830584,
    780487010,
    2738302972,
    3298098490,
    4514977153,
    6002643808,
    3017762972,
    6285249091,
    6894272881,
    4544905793,
    4887624643,
    1195479289,
    1568341744,
    12392850240,
    5474724524,
    798793721
  ],
  "pooled_horizontal_sites": 287,
  "surface_columns": [
    "X",
    "Y",
    "x_scaled",
    "y_scaled",
    "lower_z_scaled",
    "upper_z_scaled",
    "midpoint_z_scaled",
    "half_thickness",
    "run_coverage",
    "summed_distinct_z",
    "summed_particles"
  ]
}


==> anc/figure_code/data/surface_rho_4_n_16.csv <==
X,Y,x_scaled,y_scaled,lower_z_scaled,upper_z_scaled,midpoint_z_scaled,half_thickness,run_coverage,summed_distinct_z,summed_particles
-15,-1,-0.9375,-0.0625,0.00390625,0.03515625,0.01953125,0.015625,5,10,72
-15,1,-0.9375,0.0625,-0.0390625,0.0,-0.01953125,0.01953125,7,12,130
-14,-2,-0.875,-0.125,0.0,0.08984375,0.044921875,0.044921875,12,79,1045
-14,0,-0.875,0.0,-0.05078125,0.0546875,0.001953125,0.052734375,17,166,2289
-14,2,-0.875,0.125,-0.09375,-0.0078125,-0.05078125,0.04296875,12,114,1423
-13,-3,-0.8125,-0.1875,0.00390625,0.13671875,0.0703125,0.06640625,14,261,5571
-13,-1,-0.8125,-0.0625,-0.05078125,0.1015625,0.025390625,0.076171875,18,449,20734
-13,1,-0.8125,0.0625,-0.09765625,0.04296875,-0.02734375,0.0703125,19,399,22610
-13,3,-0.8125,0.1875,-0.13671875,0.0,-0.068359375,0.068359375,15,253,7665
-12,-4,-0.75,-0.25,0.0,0.17578125,0.087890625,0.087890625,15,401,20772
-12,-2,-0.75,-0.125,-0.0390625,0.140625,0.05078125,0.08984375,20,651,109634
-12,0,-0.75,0.0,-0.09375,0.0859375,-0.00390625,0.08984375,20,689,185222
-12,2,-0.75,0.125,-0.13671875,0.046875,-0.044921875,0.091796875,20,648,122348
-12,4,-0.75,0.25,-0.1796875,0.0,-0.08984375,0.08984375,16,430,27308
-11,-5,-0.6875,-0.3125,0.0,0.20703125,0.103515625,0.103515625,16,532,55425
-11,-3,-0.6875,-0.1875,-0.04296875,0.171875,0.064453125,0.107421875,20,818,390780
-11,-1,-0.6875,-0.0625,-0.078125,0.12109375,0.021484375,0.099609375,20,844,938194
-11,1,-0.6875,0.0625,-0.12890625,0.0859375,-0.021484375,0.107421875,20,901,964114
-11,3,-0.6875,0.1875,-0.16796875,0.04296875,-0.0625,0.10546875,20,820,434962
-11,5,-0.6875,0.3125,-0.2109375,0.0,-0.10546875,0.10546875,18,573,68891
-10,-6,-0.625,-0.375,0.0,0.23046875,0.115234375,0.115234375,16,623,108813
-10,-4,-0.625,-0.25,-0.0390625,0.1953125,0.078125,0.1171875,20,937,1006325
-10,-2,-0.625,-0.125,-0.078125,0.1484375,0.03515625,0.11328125,20,970,3253760
-10,0,-0.625,0.0,-0.109375,0.1171875,0.00390625,0.11328125,20,1002,4776421
-10,2,-0.625,0.125,-0.15625,0.078125,-0.0390625,0.1171875,20,1031,3380910
-10,4,-0.625,0.25,-0.19140625,0.0390625,-0.076171875,0.115234375,20,927,1106332
-10,6,-0.625,0.375,-0.23046875,0.0,-0.115234375,0.115234375,18,694,131572
-9,-7,-0.5625,-0.4375,0.0,0.2421875,0.12109375,0.12109375,16,688,162251
-9,-5,-0.5625,-0.3125,-0.03515625,0.2109375,0.087890625,0.123046875,20,1016,1946423
-9,-3,-0.5625,-0.1875,-0.0703125,0.171875,0.05078125,0.12109375,20,1040,8236360
-9,-1,-0.5625,-0.0625,-0.10546875,0.140625,0.017578125,0.123046875,20,1080,16328543
-9,1,-0.5625,0.0625,-0.13671875,0.10546875,-0.015625,0.12109375,20,1075,16516254
-9,3,-0.5625,0.1875,-0.17578125,0.0703125,-0.052734375,0.123046875,20,1095,8575096
-9,5,-0.5625,0.3125,-0.20703125,0.03515625,-0.0859375,0.12109375,20,1028,2129437
-9,7,-0.5625,0.4375,-0.24609375,0.0,-0.123046875,0.123046875,18,770,195963
-8,-8,-0.5,-0.5,0.0,0.25,0.125,0.125,16,702,188084
-8,-6,-0.5,-0.375,-0.03125,0.21484375,0.091796875,0.123046875,20,1052,2874393
-8,-4,-0.5,-0.25,-0.0625,0.18359375,0.060546875,0.123046875,20,1078,15688097
-8,-2,-0.5,-0.125,-0.09375,0.15625,0.03125,0.125,20,1108,40865873
-8,0,-0.5,0.0,-0.125,0.125,0.0,0.125,20,1123,55996391
-8,2,-0.5,0.125,-0.1484375,0.09375,-0.02734375,0.12109375,20,1108,41603670
-8,4,-0.5,0.25,-0.1875,0.0625,-0.0625,0.125,20,1134,16420247
-8,6,-0.5,0.375,-0.21484375,0.03125,-0.091796875,0.123046875,20,1083,3149947
-8,8,-0.5,0.5,-0.25,0.0,-0.125,0.125,18,812,228801
-7,-9,-0.4375,-0.5625,0.00390625,0.24609375,0.125,0.12109375,16,696,168416
-7,-7,-0.4375,-0.4375,-0.02734375,0.21875,0.095703125,0.123046875,20,1073,3285849
-7,-5,-0.4375,-0.3125,-0.0546875,0.18359375,0.064453125,0.119140625,20,1104,22977792
-7,-3,-0.4375,-0.1875,-0.08203125,0.1640625,0.041015625,0.123046875,20,1107,77193588
-7,-1,-0.4375,-0.0625,-0.109375,0.13671875,0.013671875,0.123046875,20,1109,138967673
-7,1,-0.4375,0.0625,-0.13671875,0.109375,-0.013671875,0.123046875,20,1114,139999102
-7,3,-0.4375,0.1875,-0.15625,0.08203125,-0.037109375,0.119140625,20,1111,79121268
-7,5,-0.4375,0.3125,-0.19140625,0.0546875,-0.068359375,0.123046875,20,1148,24223952
-7,7,-0.4375,0.4375,-0.21875,0.02734375,-0.095703125,0.123046875,20,1096,3646065
-7,9,-0.4375,0.5625,-0.24609375,0.0,-0.123046875,0.123046875,18,810,208096
-6,-10,-0.375,-0.625,0.0,0.234375,0.1171875,0.1171875,16,650,116940
-6,-8,-0.375,-0.5,-0.03125,0.21875,0.09375,0.125,20,1060,2925122
-6,-6,-0.375,-0.375,-0.05078125,0.19140625,0.0703125,0.12109375,20,1110,26168959
-6,-4,-0.375,-0.25,-0.0703125,0.1640625,0.046875,0.1171875,20,1096,112447154
-6,-2,-0.375,-0.125,-0.09375,0.140625,0.0234375,0.1171875,20,1082,261121249
-6,0,-0.375,0.0,-0.1171875,0.1171875,0.0,0.1171875,20,1073,345333201
-6,2,-0.375,0.125,-0.140625,0.09375,-0.0234375,0.1171875,20,1076,264704136
-6,4,-0.375,0.25,-0.1640625,0.0703125,-0.046875,0.1171875,20,1117,116162476
-6,6,-0.375,0.375,-0.1875,0.05078125,-0.068359375,0.119140625,20,1139,27872181
-6,8,-0.375,0.5,-0.21875,0.03125,-0.09375,0.125,20,1078,3304549
-6,10,-0.375,0.625,-0.234375,0.0,-0.1171875,0.1171875,18,750,150441
-5,-11,-0.3125,-0.6875,0.0078125,0.21484375,0.111328125,0.103515625,16,567,60307
-5,-9,-0.3125,-0.5625,-0.03515625,0.2109375,0.087890625,0.123046875,20,1028,2010160
-5,-7,-0.3125,-0.4375,-0.0546875,0.19140625,0.068359375,0.123046875,20,1110,23257834
-5,-5,-0.3125,-0.3125,-0.06640625,0.1640625,0.048828125,0.115234375,20,1074,127689305
-5,-3,-0.3125,-0.1875,-0.08203125,0.140625,0.029296875,0.111328125,20,1049,378719267
-5,-1,-0.3125,-0.0625,-0.09765625,0.1171875,0.009765625,0.107421875,20,1018,645638889
-5,1,-0.3125,0.0625,-0.1171875,0.09765625,-0.009765625,0.107421875,20,1017,649721792
-5,3,-0.3125,0.1875,-0.140625,0.08203125,-0.029296875,0.111328125,20,1052,386716824
-5,5,-0.3125,0.3125,-0.1640625,0.06640625,-0.048828125,0.115234375,20,1098,133135111
-5,7,-0.3125,0.4375,-0.19140625,0.0546875,-0.068359375,0.123046875,20,1121,25125688
-5,9,-0.3125,0.5625,-0.2109375,0.03515625,-0.087890625,0.123046875,20,1044,2357000
-5,11,-0.3125,0.6875,-0.21484375,0.0,-0.107421875,0.107421875,18,648,86443
-4,-12,-0.25,-0.75,0.0078125,0.1875,0.09765625,0.08984375,16,442,23575
-4,-10,-0.25,-0.625,-0.0390625,0.1953125,0.078125,0.1171875,20,939,1061378
-4,-8,-0.25,-0.5,-0.05859375,0.18359375,0.0625,0.12109375,20,1096,16078549
-4,-6,-0.25,-0.375,-0.0703125,0.1640625,0.046875,0.1171875,20,1083,113524484
-4,-4,-0.25,-0.25,-0.078125,0.13671875,0.029296875,0.107421875,20,1018,429027063
-4,-2,-0.25,-0.125,-0.0859375,0.1171875,0.015625,0.1015625,20,967,933518617
-4,0,-0.25,0.0,-0.09765625,0.09765625,0.0,0.09765625,20,940,1210078780
-4,2,-0.25,0.125,-0.1171875,0.0859375,-0.015625,0.1015625,20,965,945472857
-4,4,-0.25,0.25,-0.140625,0.078125,-0.03125,0.109375,20,1034,441568081
-4,6,-0.25,0.375,-0.1640625,0.0703125,-0.046875,0.1171875,20,1101,119585389
-4,8,-0.25,0.5,-0.1875,0.0625,-0.0625,0.125,20,1108,17750680
-4,10,-0.25,0.625,-0.1953125,0.0390625,-0.078125,0.1171875,20,978,1318990
-4,12,-0.25,0.75,-0.1875,0.0,-0.09375,0.09375,18,504,38362
-3,-13,-0.1875,-0.8125,0.01171875,0.15234375,0.08203125,0.0703125,16,269,6724
-3,-11,-0.1875,-0.6875,-0.04296875,0.171875,0.064453125,0.107421875,20,826,422759
-3,-9,-0.1875,-0.5625,-0.0703125,0.17578125,0.052734375,0.123046875,20,1063,8555860
-3,-7,-0.1875,-0.4375,-0.08203125,0.1640625,0.041015625,0.123046875,20,1094,78711680
-3,-5,-0.1875,-0.3125,-0.08203125,0.140625,0.029296875,0.111328125,20,1027,381187132
-3,-3,-0.1875,-0.1875,-0.08203125,0.1171875,0.017578125,0.099609375,20,940,1055791695
-3,-1,-0.1875,-0.0625,-0.08203125,0.09765625,0.0078125,0.08984375,20,866,1745555886
-3,1,-0.1875,0.0625,-0.09765625,0.0859375,-0.005859375,0.091796875,20,871,1756094475
-3,3,-0.1875,0.1875,-0.1171875,0.08203125,-0.017578125,0.099609375,20,942,1076404544
-3,5,-0.1875,0.3125,-0.13671875,0.08203125,-0.02734375,0.109375,20,1039,395612143
-3,7,-0.1875,0.4375,-0.1640625,0.08203125,-0.041015625,0.123046875,20,1097,84052796
-3,9,-0.1875,0.5625,-0.17578125,0.0703125,-0.052734375,0.123046875,20,1080,9765389
-3,11,-0.1875,0.6875,-0.171875,0.04296875,-0.064453125,0.107421875,20,890,570544
-3,13,-0.1875,0.8125,-0.1484375,0.0,-0.07421875,0.07421875,15,348,12936
-2,-14,-0.125,-0.875,0.015625,0.109375,0.0625,0.046875,13,97,1165
-2,-12,-0.125,-0.75,-0.046875,0.140625,0.046875,0.09375,20,692,122233
-2,-10,-0.125,-0.625,-0.078125,0.15625,0.0390625,0.1171875,20,984,3440532
-2,-8,-0.125,-0.5,-0.09375,0.15625,0.03125,0.125,20,1094,42153774
-2,-6,-0.125,-0.375,-0.09375,0.140625,0.0234375,0.1171875,20,1057,264798799
-2,-4,-0.125,-0.25,-0.0859375,0.1171875,0.015625,0.1015625,20,951,937562706
-2,-2,-0.125,-0.125,-0.08203125,0.09765625,0.0078125,0.08984375,20,838,1971689525
-2,0,-0.125,0.0,-0.078125,0.078125,0.0,0.078125,20,777,2528536874
-2,2,-0.125,0.125,-0.09375,0.08203125,-0.005859375,0.087890625,20,828,1995069468
-2,4,-0.125,0.25,-0.1171875,0.0859375,-0.015625,0.1015625,20,959,962113120
-2,6,-0.125,0.375,-0.140625,0.09375,-0.0234375,0.1171875,20,1053,277089569
-2,8,-0.125,0.5,-0.15625,0.08984375,-0.033203125,0.123046875,20,1097,45778634
-2,10,-0.125,0.625,-0.15625,0.078125,-0.0390625,0.1171875,20,1032,4122366
-2,12,-0.125,0.75,-0.140625,0.046875,-0.046875,0.09375,20,725,186433
-2,14,-0.125,0.875,-0.109375,0.0,-0.0546875,0.0546875,15,164,2896
-1,-15,-0.0625,-0.9375,0.01953125,0.0546875,0.037109375,0.017578125,6,12,98
-1,-13,-0.0625,-0.8125,-0.05078125,0.1015625,0.025390625,0.076171875,20,478,23886
-1,-11,-0.0625,-0.6875,-0.0859375,0.12890625,0.021484375,0.107421875,20,897,1005738
-1,-9,-0.0625,-0.5625,-0.10546875,0.140625,0.017578125,0.123046875,20,1062,17063961
-1,-7,-0.0625,-0.4375,-0.109375,0.13671875,0.013671875,0.123046875,20,1091,142265436
-1,-5,-0.0625,-0.3125,-0.09765625,0.1171875,0.009765625,0.107421875,20,1000,651818782
-1,-3,-0.0625,-0.1875,-0.0859375,0.09375,0.00390625,0.08984375,20,862,1750465614
-1,-1,-0.0625,-0.0625,-0.07421875,0.078125,0.001953125,0.076171875,20,735,2854055758
-1,1,-0.0625,0.0625,-0.078125,0.07421875,-0.001953125,0.076171875,20,722,2869493447
-1,3,-0.0625,0.1875,-0.09765625,0.0859375,-0.005859375,0.091796875,20,855,1780799800
-1,5,-0.0625,0.3125,-0.1171875,0.09765625,-0.009765625,0.107421875,20,989,672668829
-1,7,-0.0625,0.4375,-0.13671875,0.109375,-0.013671875,0.123046875,20,1083,150112403
-1,9,-0.0625,0.5625,-0.140625,0.10546875,-0.017578125,0.123046875,20,1078,18969313
-1,11,-0.0625,0.6875,-0.12890625,0.0859375,-0.021484375,0.107421875,20,915,1297156
-1,13,-0.0625,0.8125,-0.1015625,0.05078125,-0.025390625,0.076171875,20,527,43605
-1,15,-0.0625,0.9375,-0.05859375,0.0,-0.029296875,0.029296875,10,42,407
0,-14,0.0,-0.875,-0.0546875,0.05078125,-0.001953125,0.052734375,17,194,2735
0,-12,0.0,-0.75,-0.09375,0.09375,0.0,0.09375,20,744,199618
0,-10,0.0,-0.625,-0.1171875,0.1171875,0.0,0.1171875,20,1008,5028060
0,-8,0.0,-0.5,-0.12109375,0.125,0.001953125,0.123046875,20,1085,57895617
0,-6,0.0,-0.375,-0.1171875,0.1171875,0.0,0.1171875,20,1058,350891475
0,-4,0.0,-0.25,-0.09765625,0.09765625,0.0,0.09765625,20,924,1217647764
0,-2,0.0,-0.125,-0.078125,0.078125,0.0,0.078125,20,773,2534314638
0,0,0.0,0.0,-0.0625,0.0625,0.0,0.0625,20,648,3238340194
0,2,0.0,0.125,-0.078125,0.078125,0.0,0.078125,20,757,2559892276
0,4,0.0,0.25,-0.09765625,0.09765625,0.0,0.09765625,20,910,1244002162
0,6,0.0,0.375,-0.1171875,0.11328125,-0.001953125,0.115234375,20,1040,363608545
0,8,0.0,0.5,-0.125,0.125,0.0,0.125,20,1102,61620767
0,10,0.0,0.625,-0.11328125,0.1171875,0.001953125,0.115234375,20,1007,5802092
0,12,0.0,0.75,-0.09375,0.09375,0.0,0.09375,20,768,290842
0,14,0.0,0.875,-0.0546875,0.0546875,0.0,0.0546875,18,257,6607
0,16,0.0,1.0,0.0,0.0,0.0,0.0,2,2,40
1,-15,0.0625,-0.9375,-0.05859375,-0.01953125,-0.0390625,0.01953125,9,15,104
1,-13,0.0625,-0.8125,-0.1015625,0.05078125,-0.025390625,0.076171875,19,457,24153
1,-11,0.0625,-0.6875,-0.12890625,0.0859375,-0.021484375,0.107421875,20,907,1011971
1,-9,0.0625,-0.5625,-0.13671875,0.10546875,-0.015625,0.12109375,20,1070,17200900
1,-7,0.0625,-0.4375,-0.13671875,0.109375,-0.013671875,0.123046875,20,1092,143236288
1,-5,0.0625,-0.3125,-0.1171875,0.09765625,-0.009765625,0.107421875,20,1001,656660388
1,-3,0.0625,-0.1875,-0.09765625,0.0859375,-0.005859375,0.091796875,20,865,1764858352
1,-1,0.0625,-0.0625,-0.078125,0.07421875,-0.001953125,0.076171875,20,728,2877972525
1,1,0.0625,0.0625,-0.07421875,0.078125,0.001953125,0.076171875,20,713,2890272066
1,3,0.0625,0.1875,-0.0859375,0.09765625,0.005859375,0.091796875,20,851,1788511708
1,5,0.0625,0.3125,-0.09765625,0.1171875,0.009765625,0.107421875,20,994,672177931
1,7,0.0625,0.4375,-0.109375,0.12890625,0.009765625,0.119140625,20,1083,148705734
1,9,0.0625,0.5625,-0.10546875,0.140625,0.017578125,0.123046875,20,1073,18529323
1,11,0.0625,0.6875,-0.0859375,0.12890625,0.021484375,0.107421875,20,902,1248555
1,13,0.0625,0.8125,-0.05078125,0.1015625,0.025390625,0.076171875,20,547,41733
1,15,0.0625,0.9375,0.0,0.05859375,0.029296875,0.029296875,13,40,515
2,-14,0.125,-0.875,-0.109375,-0.015625,-0.0625,0.046875,14,118,1231
2,-12,0.125,-0.75,-0.140625,0.04296875,-0.048828125,0.091796875,20,659,123390
2,-10,0.125,-0.625,-0.15234375,0.078125,-0.037109375,0.115234375,20,1007,3504563
2,-8,0.125,-0.5,-0.15625,0.09375,-0.03125,0.125,20,1104,42791393
2,-6,0.125,-0.375,-0.140625,0.09375,-0.0234375,0.1171875,20,1064,268879906
2,-4,0.125,-0.25,-0.1171875,0.0859375,-0.015625,0.1015625,20,956,953819217
2,-2,0.125,-0.125,-0.09765625,0.08203125,-0.0078125,0.08984375,20,837,2007739520
2,0,0.125,0.0,-0.078125,0.078125,0.0,0.078125,20,768,2572224830
2,2,0.125,0.125,-0.08203125,0.09765625,0.0078125,0.08984375,20,824,2021422617
2,4,0.125,0.25,-0.0859375,0.1171875,0.015625,0.1015625,20,943,967077153
2,6,0.125,0.375,-0.09375,0.140625,0.0234375,0.1171875,20,1054,274774651
2,8,0.125,0.5,-0.09375,0.1484375,0.02734375,0.12109375,20,1079,44421982
2,10,0.125,0.625,-0.078125,0.15625,0.0390625,0.1171875,20,1001,3871450
2,12,0.125,0.75,-0.046875,0.140625,0.046875,0.09375,20,736,169465
2,14,0.125,0.875,0.0,0.109375,0.0546875,0.0546875,17,164,2886
3,-13,0.1875,-0.8125,-0.15234375,-0.01171875,-0.08203125,0.0703125,15,299,6652
3,-11,0.1875,-0.6875,-0.16796875,0.04296875,-0.0625,0.10546875,20,819,433390
3,-9,0.1875,-0.5625,-0.17578125,0.0703125,-0.052734375,0.123046875,20,1078,8791890
3,-7,0.1875,-0.4375,-0.1640625,0.08203125,-0.041015625,0.123046875,20,1108,80706057
3,-5,0.1875,-0.3125,-0.140625,0.08203125,-0.029296875,0.111328125,20,1037,391923798
3,-3,0.1875,-0.1875,-0.1171875,0.08203125,-0.017578125,0.099609375,20,944,1088028041
3,-1,0.1875,-0.0625,-0.09765625,0.0859375,-0.005859375,0.091796875,20,864,1798618407
3,1,0.1875,0.0625,-0.0859375,0.09375,0.00390625,0.08984375,20,861,1802415442
3,3,0.1875,0.1875,-0.08203125,0.1171875,0.017578125,0.099609375,20,928,1094901755
3,5,0.1875,0.3125,-0.08203125,0.140625,0.029296875,0.111328125,20,1017,395837903
3,7,0.1875,0.4375,-0.08203125,0.1640625,0.041015625,0.123046875,20,1090,81940586
3,9,0.1875,0.5625,-0.0703125,0.16796875,0.048828125,0.119140625,20,1053,9142308
3,11,0.1875,0.6875,-0.04296875,0.171875,0.064453125,0.107421875,20,878,501148
3,13,0.1875,0.8125,0.0,0.15234375,0.076171875,0.076171875,18,374,10675
4,-12,0.25,-0.75,-0.18359375,-0.0078125,-0.095703125,0.087890625,15,449,24423
4,-10,0.25,-0.625,-0.1953125,0.0390625,-0.078125,0.1171875,20,940,1105367
4,-8,0.25,-0.5,-0.1875,0.0625,-0.0625,0.125,20,1109,16713291
4,-6,0.25,-0.375,-0.1640625,0.0703125,-0.046875,0.1171875,20,1099,118222274
4,-4,0.25,-0.25,-0.140625,0.078125,-0.03125,0.109375,20,1032,448822928
4,-2,0.25,-0.125,-0.1171875,0.0859375,-0.015625,0.1015625,20,961,977591062
4,0,0.25,0.0,-0.09765625,0.09765625,0.0,0.09765625,20,939,1263519976
4,2,0.25,0.125,-0.0859375,0.11328125,0.013671875,0.099609375,20,953,978540744
4,4,0.25,0.25,-0.078125,0.140625,0.03125,0.109375,20,1022,449122408
4,6,0.25,0.375,-0.0703125,0.1640625,0.046875,0.1171875,20,1083,118189076
4,8,0.25,0.5,-0.0625,0.1875,0.0625,0.125,20,1108,16779524
4,10,0.25,0.625,-0.0390625,0.1875,0.07421875,0.11328125,20,977,1154710
4,12,0.25,0.75,0.0,0.1875,0.09375,0.09375,18,553,30667
5,-11,0.3125,-0.6875,-0.21484375,-0.01171875,-0.11328125,0.1015625,15,574,63671
5,-9,0.3125,-0.5625,-0.2109375,0.03515625,-0.087890625,0.123046875,20,1016,2125722
5,-7,0.3125,-0.4375,-0.19140625,0.0546875,-0.068359375,0.123046875,20,1127,24641375
5,-5,0.3125,-0.3125,-0.1640625,0.06640625,-0.048828125,0.115234375,20,1096,136097764
5,-3,0.3125,-0.1875,-0.140625,0.078125,-0.03125,0.109375,20,1043,404722358
5,-1,0.3125,-0.0625,-0.1171875,0.09765625,-0.009765625,0.107421875,20,1021,688749753
5,1,0.3125,0.0625,-0.09765625,0.1171875,0.009765625,0.107421875,20,1009,687672219
5,3,0.3125,0.1875,-0.078125,0.13671875,0.029296875,0.107421875,20,1037,402447604
5,5,0.3125,0.3125,-0.06640625,0.1640625,0.048828125,0.115234375,20,1087,134397076
5,7,0.3125,0.4375,-0.0546875,0.19140625,0.068359375,0.123046875,20,1113,24181559
5,9,0.3125,0.5625,-0.03515625,0.2109375,0.087890625,0.123046875,20,1056,2093430
5,11,0.3125,0.6875,0.0,0.20703125,0.103515625,0.103515625,18,687,68150
6,-10,0.375,-0.625,-0.234375,0.0,-0.1171875,0.1171875,15,657,123604
6,-8,0.375,-0.5,-0.21875,0.03125,-0.09375,0.125,20,1067,3166294
6,-6,0.375,-0.375,-0.19140625,0.05078125,-0.0703125,0.12109375,20,1124,28540645
6,-4,0.375,-0.25,-0.1640625,0.06640625,-0.048828125,0.115234375,20,1094,123280978
6,-2,0.375,-0.125,-0.140625,0.09375,-0.0234375,0.1171875,20,1092,285959117
6,0,0.375,0.0,-0.1171875,0.1171875,0.0,0.1171875,20,1078,375718662
6,2,0.375,0.125,-0.09375,0.140625,0.0234375,0.1171875,20,1074,283496608
6,4,0.375,0.25,-0.0703125,0.1640625,0.046875,0.1171875,20,1101,120720978
6,6,0.375,0.375,-0.05078125,0.19140625,0.0703125,0.12109375,20,1121,27502529
6,8,0.375,0.5,-0.03125,0.21875,0.09375,0.125,20,1087,3004621
6,10,0.375,0.625,0.0,0.234375,0.1171875,0.1171875,18,778,120087
7,-9,0.4375,-0.5625,-0.24609375,0.0,-0.123046875,0.123046875,15,706,186342
7,-7,0.4375,-0.4375,-0.21875,0.02734375,-0.095703125,0.123046875,20,1081,3686969
7,-5,0.4375,-0.3125,-0.19140625,0.05078125,-0.0703125,0.12109375,20,1110,26002831
7,-3,0.4375,-0.1875,-0.1640625,0.08203125,-0.041015625,0.123046875,20,1133,87372042
7,-1,0.4375,-0.0625,-0.13671875,0.109375,-0.013671875,0.123046875,20,1124,156334872
7,1,0.4375,0.0625,-0.109375,0.13671875,0.013671875,0.123046875,20,1109,155177001
7,3,0.4375,0.1875,-0.08203125,0.1640625,0.041015625,0.123046875,20,1114,85241804
7,5,0.4375,0.3125,-0.0546875,0.19140625,0.068359375,0.123046875,20,1128,24758139
7,7,0.4375,0.4375,-0.02734375,0.21875,0.095703125,0.123046875,20,1098,3406838
7,9,0.4375,0.5625,0.0,0.24609375,0.123046875,0.123046875,18,839,168327
8,-8,0.5,-0.5,-0.25,-0.00390625,-0.126953125,0.123046875,15,724,218363
8,-6,0.5,-0.375,-0.21875,0.02734375,-0.095703125,0.123046875,20,1067,3375315
8,-4,0.5,-0.25,-0.1875,0.0625,-0.0625,0.125,20,1114,18511045
8,-2,0.5,-0.125,-0.15625,0.09375,-0.03125,0.125,20,1130,47871704
8,0,0.5,0.0,-0.125,0.125,0.0,0.125,20,1132,64664314
8,2,0.5,0.125,-0.09375,0.15625,0.03125,0.125,20,1128,46767460
8,4,0.5,0.25,-0.0625,0.1875,0.0625,0.125,20,1124,17552322
8,6,0.5,0.375,-0.03125,0.21875,0.09375,0.125,20,1078,3072318
8,8,0.5,0.5,0.0,0.25,0.125,0.125,18,852,186911
9,-7,0.5625,-0.4375,-0.24609375,-0.00390625,-0.125,0.12109375,15,695,201979
9,-5,0.5625,-0.3125,-0.2109375,0.03515625,-0.087890625,0.123046875,20,1041,2422353
9,-3,0.5625,-0.1875,-0.17578125,0.0703125,-0.052734375,0.123046875,20,1074,10178546
9,-1,0.5625,-0.0625,-0.140625,0.10546875,-0.017578125,0.123046875,20,1102,19831352
9,1,0.5625,0.0625,-0.10546875,0.13671875,0.015625,0.12109375,20,1110,19513554
9,3,0.5625,0.1875,-0.0703125,0.17578125,0.052734375,0.123046875,20,1091,9665090
9,5,0.5625,0.3125,-0.03515625,0.2109375,0.087890625,0.123046875,20,1042,2183297
9,7,0.5625,0.4375,0.0,0.24609375,0.123046875,0.123046875,18,835,165471
10,-6,0.625,-0.375,-0.234375,0.0,-0.1171875,0.1171875,15,663,146726
10,-4,0.625,-0.25,-0.1953125,0.0390625,-0.078125,0.1171875,20,965,1342970
10,-2,0.625,-0.125,-0.15625,0.078125,-0.0390625,0.1171875,20,1008,4227339
10,0,0.625,0.0,-0.1171875,0.1171875,0.0,0.1171875,20,1040,5991745
10,2,0.625,0.125,-0.078125,0.15625,0.0390625,0.1171875,20,1040,4051040
10,4,0.625,0.25,-0.0390625,0.1953125,0.078125,0.1171875,20,960,1221111
10,6,0.625,0.375,0.0,0.234375,0.1171875,0.1171875,18,771,118243
11,-5,0.6875,-0.3125,-0.21484375,0.0,-0.107421875,0.107421875,15,573,82363
11,-3,0.6875,-0.1875,-0.171875,0.04296875,-0.064453125,0.107421875,20,853,560908
11,-1,0.6875,-0.0625,-0.12890625,0.0859375,-0.021484375,0.107421875,20,905,1274555
11,1,0.6875,0.0625,-0.0859375,0.12890625,0.021484375,0.107421875,20,933,1250909
11,3,0.6875,0.1875,-0.04296875,0.171875,0.064453125,0.107421875,20,863,519905
11,5,0.6875,0.3125,0.0,0.21484375,0.107421875,0.107421875,18,663,68884
12,-4,0.75,-0.25,-0.1875,0.0,-0.09375,0.09375,15,461,34382
12,-2,0.75,-0.125,-0.140625,0.046875,-0.046875,0.09375,20,698,168071
12,0,0.75,0.0,-0.09375,0.09375,0.0,0.09375,20,732,266520
12,2,0.75,0.125,-0.046875,0.140625,0.046875,0.09375,20,696,164525
12,4,0.75,0.25,0.0,0.1875,0.09375,0.09375,18,513,31382
13,-3,0.8125,-0.1875,-0.15234375,0.0,-0.076171875,0.076171875,15,307,10546
13,-1,0.8125,-0.0625,-0.1015625,0.05078125,-0.025390625,0.076171875,19,497,34569
13,1,0.8125,0.0625,-0.05078125,0.1015625,0.025390625,0.076171875,19,475,35369
13,3,0.8125,0.1875,0.0,0.15234375,0.076171875,0.076171875,17,339,10816
14,-2,0.875,-0.125,-0.109375,0.0,-0.0546875,0.0546875,13,143,2052
14,0,0.875,0.0,-0.0546875,0.0546875,0.0,0.0546875,17,216,4516
14,2,0.875,0.125,0.0,0.109375,0.0546875,0.0546875,15,158,2581
15,-1,0.9375,-0.0625,-0.05859375,0.0,-0.029296875,0.029296875,9,37,235
15,1,0.9375,0.0625,0.0,0.05859375,0.029296875,0.029296875,9,39,280
16,0,1.0,0.0,0.0,0.0,0.0,0.0,3,3,7


==> anc/figure_code/generate_simulation_data.py <==
#!/usr/bin/env python3
r"""Generate reproducible endpoint data for the rho=4, n=16 figure.

The simulation retains particle multiplicities at each occupied Heisenberg
state rather than constructing individual particles.  If ``c`` particles
occupy one state, Poisson thinning shows that the numbers of their children
receiving the four possible increments are independent Poisson random
variables with mean ``c``.  Thus the aggregated simulation has exactly the
same law as a Poisson(4) branching random walk with uniform increments.

Twenty realizations that are nonempty at generation 16 are retained.  The
first retained realization supplies the endpoint cloud, and all twenty
realizations supply the pooled vertical envelopes.  A fixed master seed and
the accepted attempt numbers are stored with the generated data.
"""

from __future__ import annotations

import csv
import gzip
import io
import json
import platform
from collections import defaultdict
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parent
DATA_DIR = ROOT / "data"
CLOUD_PATH = DATA_DIR / "endpoint_states_rho_4_n_16_one_run.npz"
SURFACE_PATH = DATA_DIR / "surface_rho_4_n_16.csv.gz"
METADATA_PATH = DATA_DIR / "simulation_metadata.json"

RHO = 4.0
GENERATION = 16
NUMBER_OF_NONEMPTY_RUNS = 20
MASTER_SEED = 20260827

# Right multiplication by (dx,dy,0) sends
# (x,y,z) to (x+dx,y+dy,z+x*dy).
INCREMENTS = ((1, 0), (-1, 0), (0, 1), (0, -1))

SURFACE_COLUMNS = (
    "X",
    "Y",
    "x_scaled",
    "y_scaled",
    "lower_z_scaled",
    "upper_z_scaled",
    "midpoint_z_scaled",
    "half_thickness",
    "run_coverage",
    "summed_distinct_z",
    "summed_particles",
)


State = tuple[int, int, int]
StateCounts = dict[State, int]


def simulate_attempt(attempt_index: int) -> StateCounts:
    """Simulate one generation-16 BRW realization in aggregated form."""

    seed_sequence = np.random.SeedSequence([MASTER_SEED, attempt_index])
    rng = np.random.default_rng(seed_sequence)
    current: StateCounts = {(0, 0, 0): 1}

    for _ in range(GENERATION):
        following: defaultdict[State, int] = defaultdict(int)
        # Sorting makes the association between states and random draws stable.
        for (x, y, z), count in sorted(current.items()):
            # Poisson thinning: rho/4=1 for every direction.
            child_counts = rng.poisson(count, size=len(INCREMENTS))
            for (dx, dy), child_count in zip(INCREMENTS, child_counts):
                multiplicity = int(child_count)
                if multiplicity:
                    state = (x + dx, y + dy, z + x * dy)
                    following[state] += multiplicity
        current = dict(following)
        if not current:
            break

    return current


def validate_run(states: StateCounts) -> None:
    """Check elementary support and integrality properties of one run."""

    if not states:
        raise ValueError("a retained run must be nonempty at generation 16")
    for (x, y, z), count in states.items():
        if count <= 0:
            raise ValueError("state multiplicities must be positive")
        if abs(x) + abs(y) > GENERATION:
            raise ValueError("a horizontal endpoint lies outside the word ball")
        if (GENERATION - x - y) % 2:
            raise ValueError("a horizontal endpoint has the wrong parity")
        if not isinstance(z, int):
            raise TypeError("the central coordinate must be integral")


def generate_nonempty_runs() -> tuple[list[StateCounts], list[int]]:
    """Generate the requested number of nonempty generation-16 runs."""

    runs: list[StateCounts] = []
    accepted_attempts: list[int] = []
    attempt_index = 0
    while len(runs) < NUMBER_OF_NONEMPTY_RUNS:
        states = simulate_attempt(attempt_index)
        if states:
            validate_run(states)
            runs.append(states)
            accepted_attempts.append(attempt_index)
        attempt_index += 1
    return runs, accepted_attempts


def write_endpoint_cloud(states: StateCounts, attempt_index: int) -> None:
    """Write the first retained run using the existing NPZ schema."""

    ordered = sorted(states.items())
    coordinates = np.asarray([state for state, _ in ordered], dtype=np.int64)
    counts = np.asarray([count for _, count in ordered], dtype=np.int64)
    np.savez_compressed(
        CLOUD_PATH,
        states=coordinates,
        counts=counts,
        rho=np.asarray(RHO, dtype=np.float64),
        generation=np.asarray(GENERATION, dtype=np.int64),
        master_seed=np.asarray(MASTER_SEED, dtype=np.int64),
        attempt_index=np.asarray(attempt_index, dtype=np.int64),
        offspring_distribution=np.asarray("Poisson(4)"),
        increment_distribution=np.asarray("uniform on {(1,0),(-1,0),(0,1),(0,-1)}"),
        rng=np.asarray("numpy.random.Generator(PCG64)"),
    )


def pooled_rows(runs: list[StateCounts]) -> list[dict[str, int | float]]:
    """Pool horizontal-site envelopes and multiplicities over all runs."""

    pooled: defaultdict[tuple[int, int], dict[str, int]] = defaultdict(
        lambda: {
            "lower_z": 0,
            "upper_z": 0,
            "run_coverage": 0,
            "summed_distinct_z": 0,
            "summed_particles": 0,
        }
    )

    for states in runs:
        by_horizontal: defaultdict[tuple[int, int], list[tuple[int, int]]] = defaultdict(list)
        for (x, y, z), count in states.items():
            by_horizontal[(x, y)].append((z, count))
        for horizontal, vertical_states in by_horizontal.items():
            z_values = [z for z, _ in vertical_states]
            entry = pooled[horizontal]
            lower_z = min(z_values)
            upper_z = max(z_values)
            if entry["run_coverage"] == 0:
                entry["lower_z"] = lower_z
                entry["upper_z"] = upper_z
            else:
                entry["lower_z"] = min(entry["lower_z"], lower_z)
                entry["upper_z"] = max(entry["upper_z"], upper_z)
            entry["run_coverage"] += 1
            entry["summed_distinct_z"] += len(vertical_states)
            entry["summed_particles"] += sum(count for _, count in vertical_states)

    scale = float(GENERATION)
    area_scale = scale * scale
    rows: list[dict[str, int | float]] = []
    for (x, y), entry in sorted(pooled.items()):
        lower = entry["lower_z"] / area_scale
        upper = entry["upper_z"] / area_scale
        rows.append(
            {
                "X": x,
                "Y": y,
                "x_scaled": x / scale,
                "y_scaled": y / scale,
                "lower_z_scaled": lower,
                "upper_z_scaled": upper,
                "midpoint_z_scaled": (lower + upper) / 2.0,
                "half_thickness": (upper - lower) / 2.0,
                "run_coverage": entry["run_coverage"],
                "summed_distinct_z": entry["summed_distinct_z"],
                "summed_particles": entry["summed_particles"],
            }
        )
    return rows


def write_surface_table(rows: list[dict[str, int | float]]) -> None:
    """Write a deterministic gzip-compressed CSV with the existing columns."""

    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=SURFACE_COLUMNS, lineterminator="\n")
    writer.writeheader()
    writer.writerows(rows)
    encoded = buffer.getvalue().encode("utf-8")
    with SURFACE_PATH.open("wb") as raw_file:
        with gzip.GzipFile(filename="", mode="wb", fileobj=raw_file, mtime=0) as archive:
            archive.write(encoded)


def write_metadata(
    runs: list[StateCounts], accepted_attempts: list[int], row_count: int
) -> None:
    """Write the information needed to reproduce and audit the experiment."""

    metadata = {
        "rho": RHO,
        "generation": GENERATION,
        "requested_nonempty_runs": NUMBER_OF_NONEMPTY_RUNS,
        "master_seed": MASTER_SEED,
        "accepted_attempt_indices": accepted_attempts,
        "attempts_examined": accepted_attempts[-1] + 1,
        "offspring_distribution": "Poisson(4)",
        "increment_distribution": "uniform on {(1,0),(-1,0),(0,1),(0,-1)}",
        "group_update": "(x,y,z)*(dx,dy,0)=(x+dx,y+dy,z+x*dy)",
        "simulation_method": (
            "aggregated state counts using independent Poisson(c) thinning "
            "for each direction at a state occupied by c particles"
        ),
        "rng": "numpy.random.Generator(PCG64)",
        "numpy_version": np.__version__,
        "python_version": platform.python_version(),
        "endpoint_cloud_attempt_index": accepted_attempts[0],
        "distinct_endpoint_states_per_run": [len(run) for run in runs],
        "generation_16_population_per_run": [
            sum(run.values()) for run in runs
        ],
        "pooled_horizontal_sites": row_count,
        "surface_columns": list(SURFACE_COLUMNS),
    }
    METADATA_PATH.write_text(json.dumps(metadata, indent=2) + "\n", encoding="utf-8")


def main() -> None:
    DATA_DIR.mkdir(parents=True, exist_ok=True)
    runs, accepted_attempts = generate_nonempty_runs()
    rows = pooled_rows(runs)
    write_endpoint_cloud(runs[0], accepted_attempts[0])
    write_surface_table(rows)
    write_metadata(runs, accepted_attempts, len(rows))

    print(f"master seed: {MASTER_SEED}")
    print(f"accepted attempt indices: {accepted_attempts}")
    for index, (attempt, run) in enumerate(zip(accepted_attempts, runs), start=1):
        print(
            f"run {index:02d} (attempt {attempt}): "
            f"{len(run)} states, {sum(run.values())} particles"
        )
    print(f"wrote {CLOUD_PATH}")
    print(f"wrote {SURFACE_PATH} ({len(rows)} horizontal sites)")
    print(f"wrote {METADATA_PATH}")


if __name__ == "__main__":
    main()


==> anc/figure_code/make_envelope_exact_comparison.py <==
#!/usr/bin/env python3
r"""Create a three-panel Heisenberg BRW comparison figure.

The panels show one complete occupied endpoint support, triangulated pooled
upper and lower observed endpoint envelopes, and the exact saturated boundary

    z_\pm(a,b) = ab/2 \pm Delta_4(|a|,|b|),   |a|+|b| <= 1.

The numerical panels use the rho=4, n=16 experiment.  The cloud panel contains
every distinct occupied endpoint in one realization with nonempty generation
16.  The envelope panel pools 20 such realizations and retains sites appearing
in at least five of them.  The script verifies every displayed endpoint and
envelope height against the exact upper and lower sheets before drawing the
figure.
"""

from __future__ import annotations

import json
import math
import os
import shutil
import tempfile
from pathlib import Path

os.environ.setdefault(
    "MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "heisenberg_rrho_mplconfig")
)

import matplotlib as mpl

mpl.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.tri as mtri
import numpy as np


ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data" / "surface_rho_4_n_16.csv.gz"
CLOUD_DATA_PATH = ROOT / "data" / "endpoint_states_rho_4_n_16_one_run.npz"
FIGURE_DIR = ROOT / "figures"
FIGURE_STEM = "rho4_n16_numerical_vs_exact_envelopes"
METRICS_PATH = ROOT / "comparison_metrics.json"

RHO = 4.0
GENERATION = 16
NONEMPTY_REALIZATIONS = 20
MIN_COVERAGE = math.ceil(0.25 * NONEMPTY_REALIZATIONS)

UPPER_CMAP = "viridis"
LOWER_CMAP = "magma"
UPPER_ALPHA = 0.92
LOWER_ALPHA = 0.34
VIEW_ELEVATION = 27.0
VIEW_AZIMUTH = -57.0
POINT_COLOR = "#45204F"


def half_thickness(a: np.ndarray | float, b: np.ndarray | float) -> np.ndarray:
    """Return the exact saturated half thickness Delta_4(|a|,|b|)."""

    a_arr, b_arr = np.broadcast_arrays(
        np.asarray(a, dtype=float), np.asarray(b, dtype=float)
    )
    u = np.abs(a_arr)
    v = np.abs(b_arr)
    if np.any(u + v > 1.0 + 5.0e-13):
        raise ValueError("Delta_4 is evaluated outside the l1 unit diamond")

    central = ((1.0 + u + v) ** 2 - 8.0 * u * v) / 16.0
    a_wing = u * (1.0 - u) / 2.0
    b_wing = v * (1.0 - v) / 2.0

    result = central.copy()
    result = np.where(3.0 * u - v >= 1.0, a_wing, result)
    result = np.where(3.0 * v - u >= 1.0, b_wing, result)
    return result


def exact_upper(a: np.ndarray | float, b: np.ndarray | float) -> np.ndarray:
    return 0.5 * np.asarray(a) * np.asarray(b) + half_thickness(a, b)


def exact_lower(a: np.ndarray | float, b: np.ndarray | float) -> np.ndarray:
    return 0.5 * np.asarray(a) * np.asarray(b) - half_thickness(a, b)


def load_numerical_envelopes() -> np.ndarray:
    if not DATA_PATH.exists():
        raise FileNotFoundError(f"missing pooled-envelope data: {DATA_PATH}")
    pooled = np.genfromtxt(DATA_PATH, delimiter=",", names=True)
    required = {
        "x_scaled",
        "y_scaled",
        "lower_z_scaled",
        "upper_z_scaled",
        "run_coverage",
    }
    if not required.issubset(pooled.dtype.names or ()):
        raise ValueError("the pooled-envelope table has an unexpected schema")
    return pooled[pooled["run_coverage"] >= MIN_COVERAGE]


def load_endpoint_cloud() -> tuple[np.ndarray, np.ndarray, np.ndarray, int]:
    """Load every occupied endpoint from one nonempty generation 16."""

    if not CLOUD_DATA_PATH.exists():
        raise FileNotFoundError(f"missing endpoint-cloud data: {CLOUD_DATA_PATH}")
    with np.load(CLOUD_DATA_PATH) as archive:
        states = np.asarray(archive["states"], dtype=float)
        counts = np.asarray(archive["counts"], dtype=np.int64)
        rho = float(np.asarray(archive["rho"]).item())
        generation = int(np.asarray(archive["generation"]).item())
    if states.ndim != 2 or states.shape[1] != 3:
        raise ValueError("states must be an N-by-3 array")
    if counts.shape != (len(states),):
        raise ValueError("counts must contain one multiplicity per occupied state")
    if abs(rho - RHO) > 1.0e-12 or generation != GENERATION:
        raise ValueError("the endpoint cloud does not match rho=4, n=16")
    n = float(generation)
    return (
        states[:, 0] / n,
        states[:, 1] / n,
        states[:, 2] / (n * n),
        int(sum(int(value) for value in counts)),
    )


def exact_integer_cloud_check() -> dict[str, int | float | bool]:
    """Verify the cloud containment with integer arithmetic.

    For p=|X| and q=|Y|, H=16 n^2 Delta_4(p/n,q/n) is integral.  Multiplying the
    upper and lower slack inequalities by 16 n^2 gives the integer
    numerators U=8XY+H-16Z and L=16Z-8XY+H.
    """

    with np.load(CLOUD_DATA_PATH) as archive:
        states = np.asarray(archive["states"], dtype=np.int64)
        n = int(np.asarray(archive["generation"]).item())
    x, y, z = states.T
    p = np.abs(x)
    q = np.abs(y)
    central_h = (n + p + q) ** 2 - 8 * p * q
    a_wing_h = 8 * p * (n - p)
    b_wing_h = 8 * q * (n - q)
    h = central_h.copy()
    h = np.where(3 * p - q >= n, a_wing_h, h)
    h = np.where(3 * q - p >= n, b_wing_h, h)
    upper_numerator = 8 * x * y + h - 16 * z
    lower_numerator = 16 * z - 8 * x * y + h
    if np.any(upper_numerator < 0) or np.any(lower_numerator < 0):
        raise AssertionError("exact integer cloud containment check failed")
    positive = np.concatenate(
        (upper_numerator[upper_numerator > 0], lower_numerator[lower_numerator > 0])
    )
    metrics: dict[str, float | int | str | bool] = {
        "exact_integer_containment_verified": True,
        "upper_boundary_violations": int(np.count_nonzero(upper_numerator < 0)),
        "lower_boundary_violations": int(np.count_nonzero(lower_numerator < 0)),
        "points_on_upper_boundary": int(np.count_nonzero(upper_numerator == 0)),
        "points_on_lower_boundary": int(np.count_nonzero(lower_numerator == 0)),
        "points_on_either_boundary": int(
            np.count_nonzero((upper_numerator == 0) | (lower_numerator == 0))
        ),
        "smallest_strictly_positive_slack": float(np.min(positive) / (16 * n * n)),
    }
    return metrics


def exact_triangulation(resolution: int = 44) -> tuple[mtri.Triangulation, np.ndarray, np.ndarray]:
    grid = np.arange(-resolution, resolution + 1, dtype=float) / resolution
    aa, bb = np.meshgrid(grid, grid, indexing="xy")
    keep = np.abs(aa) + np.abs(bb) <= 1.0 + 1.0e-13
    a = aa[keep]
    b = bb[keep]
    return mtri.Triangulation(a, b), a, b


def validate_and_measure(
    pooled: np.ndarray,
    cloud: tuple[np.ndarray, np.ndarray, np.ndarray, int],
) -> dict[str, float | int | str | bool]:
    x = pooled["x_scaled"]
    y = pooled["y_scaled"]
    observed_lower = pooled["lower_z_scaled"]
    observed_upper = pooled["upper_z_scaled"]
    upper = exact_upper(x, y)
    lower = exact_lower(x, y)

    if np.any(np.abs(x) + np.abs(y) > 1.0 + 1.0e-12):
        raise AssertionError("a displayed numerical site lies outside the unit diamond")
    upper_violation = np.maximum(observed_upper - upper, 0.0)
    lower_violation = np.maximum(lower - observed_lower, 0.0)
    if np.max(upper_violation, initial=0.0) > 2.0e-12:
        raise AssertionError("an observed upper envelope exceeds the exact upper boundary")
    if np.max(lower_violation, initial=0.0) > 2.0e-12:
        raise AssertionError("an observed lower envelope is below the exact lower boundary")

    upper_gap = upper - observed_upper
    lower_gap = observed_lower - lower

    cloud_a, cloud_b, cloud_z, cloud_total_particles = cloud
    if np.any(np.abs(cloud_a) + np.abs(cloud_b) > 1.0 + 1.0e-12):
        raise AssertionError("a displayed endpoint lies outside the unit diamond")
    cloud_upper_slack = exact_upper(cloud_a, cloud_b) - cloud_z
    cloud_lower_slack = cloud_z - exact_lower(cloud_a, cloud_b)
    cloud_upper_violation = np.maximum(-cloud_upper_slack, 0.0)
    cloud_lower_violation = np.maximum(-cloud_lower_slack, 0.0)
    maximum_cloud_violation = max(
        float(np.max(cloud_upper_violation, initial=0.0)),
        float(np.max(cloud_lower_violation, initial=0.0)),
    )
    if maximum_cloud_violation > 2.0e-12:
        raise AssertionError("a displayed endpoint lies outside the exact boundary sheets")

    metrics: dict[str, float | int | str | bool] = {
        "rho": RHO,
        "generation": GENERATION,
        "realizations_with_nonempty_generation": NONEMPTY_REALIZATIONS,
        "minimum_run_coverage": MIN_COVERAGE,
        "displayed_horizontal_sites": int(len(pooled)),
        "displayed_distinct_endpoint_states": int(len(cloud_a)),
        "particles_represented_by_endpoint_cloud": cloud_total_particles,
        "coordinate_convention": "(X_u/n, Y_u/n, Z_u/n^2), |u|=n",
        "all_displayed_endpoints_within_exact_boundaries": maximum_cloud_violation <= 2.0e-12,
        "maximum_endpoint_boundary_violation": maximum_cloud_violation,
        "minimum_endpoint_slack_to_either_boundary": float(
            min(np.min(cloud_upper_slack), np.min(cloud_lower_slack))
        ),
        "maximum_upper_bound_violation": float(np.max(upper_violation, initial=0.0)),
        "maximum_lower_bound_violation": float(np.max(lower_violation, initial=0.0)),
        "mean_upper_gap": float(np.mean(upper_gap)),
        "mean_lower_gap": float(np.mean(lower_gap)),
        "median_upper_gap": float(np.median(upper_gap)),
        "median_lower_gap": float(np.median(lower_gap)),
        "maximum_upper_gap": float(np.max(upper_gap, initial=0.0)),
        "maximum_lower_gap": float(np.max(lower_gap, initial=0.0)),
    }
    metrics.update(exact_integer_cloud_check())
    return metrics


def style_axis(ax: plt.Axes, *, show_vertical_label: bool) -> None:
    ax.set_xlim(-1.02, 1.02)
    ax.set_ylim(-1.02, 1.02)
    ax.set_zlim(-0.255, 0.255)
    ax.set_xticks([-1.0, 0.0, 1.0])
    ax.set_yticks([-1.0, 0.0, 1.0])
    ax.set_zticks([-0.25, 0.0, 0.25])
    ax.set_xlabel(r"$a$", labelpad=-1.0)
    ax.set_ylabel(r"$b$", labelpad=-1.0)
    # Matplotlib's 3-D z-label is frequently clipped in a narrow multi-panel
    # layout, so place one shared label in stable axes coordinates.
    ax.set_zlabel("")
    if show_vertical_label:
        ax.text2D(
            1.13,
            0.56,
            r"$z$",
            transform=ax.transAxes,
            rotation=90,
            ha="center",
            va="center",
            fontsize=10.2,
        )
    ax.set_box_aspect((2.0, 2.0, 1.15), zoom=0.91)
    ax.view_init(elev=VIEW_ELEVATION, azim=VIEW_AZIMUTH)
    ax.tick_params(axis="both", which="major", labelsize=8.8, pad=-1.5)
    ax.grid(True)
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.pane.set_facecolor((0.96, 0.96, 0.96, 1.0))
        axis.pane.set_edgecolor("#D2D2D2")
        axis._axinfo["grid"]["color"] = (0.72, 0.72, 0.72, 0.72)
        axis._axinfo["grid"]["linewidth"] = 0.55


def draw_surface_pair(
    ax: plt.Axes,
    triangulation: mtri.Triangulation,
    lower: np.ndarray,
    upper: np.ndarray,
) -> None:
    ax.plot_trisurf(
        triangulation,
        upper,
        cmap=UPPER_CMAP,
        vmin=0.0,
        vmax=0.25,
        alpha=UPPER_ALPHA,
        linewidth=0.08,
        antialiased=True,
        shade=True,
        rasterized=False,
    )
    ax.plot_trisurf(
        triangulation,
        lower,
        cmap=LOWER_CMAP,
        vmin=-0.25,
        vmax=0.0,
        alpha=LOWER_ALPHA,
        linewidth=0.05,
        antialiased=True,
        shade=True,
        rasterized=False,
    )


def draw_endpoint_cloud(
    ax: plt.Axes,
    cloud: tuple[np.ndarray, np.ndarray, np.ndarray, int],
) -> None:
    """Draw every distinct occupied endpoint without thinning or sampling."""

    cloud_a, cloud_b, cloud_z, _ = cloud
    ax.scatter(
        cloud_a,
        cloud_b,
        cloud_z,
        s=1.25,
        c=POINT_COLOR,
        alpha=0.32,
        linewidths=0.0,
        depthshade=False,
        rasterized=True,
    )


def save_atomic(fig: plt.Figure) -> tuple[Path, Path]:
    FIGURE_DIR.mkdir(parents=True, exist_ok=True)
    pdf_path = FIGURE_DIR / f"{FIGURE_STEM}.pdf"
    png_path = FIGURE_DIR / f"{FIGURE_STEM}.png"
    with tempfile.TemporaryDirectory(prefix="heisenberg_envelope_comparison_") as tmp:
        tmp_dir = Path(tmp)
        tmp_pdf = tmp_dir / pdf_path.name
        tmp_png = tmp_dir / png_path.name
        fig.savefig(tmp_pdf, dpi=300, bbox_inches="tight", pad_inches=0.025)
        fig.savefig(tmp_png, dpi=500, bbox_inches="tight", pad_inches=0.025)
        for source, destination in ((tmp_pdf, pdf_path), (tmp_png, png_path)):
            staged = destination.with_suffix(destination.suffix + ".staged")
            shutil.copy2(source, staged)
            os.replace(staged, destination)
    return pdf_path, png_path


def main() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["DejaVu Serif"],
            "mathtext.fontset": "dejavuserif",
            "font.size": 11.0,
            "axes.labelsize": 10.2,
            "axes.titlesize": 10.4,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    pooled = load_numerical_envelopes()
    cloud = load_endpoint_cloud()
    metrics = validate_and_measure(pooled, cloud)

    numerical_tri = mtri.Triangulation(
        pooled["x_scaled"], pooled["y_scaled"]
    )
    exact_tri, exact_a, exact_b = exact_triangulation()

    # The source is wider than the AMS text block, so fonts are chosen to
    # remain legible after LaTeX scales the PDF to \textwidth.
    fig = plt.figure(figsize=(7.15, 3.15), constrained_layout=False)
    cloud_ax = fig.add_subplot(1, 3, 1, projection="3d")
    numerical_ax = fig.add_subplot(1, 3, 2, projection="3d")
    exact_ax = fig.add_subplot(1, 3, 3, projection="3d")

    draw_endpoint_cloud(cloud_ax, cloud)
    draw_surface_pair(
        numerical_ax,
        numerical_tri,
        pooled["lower_z_scaled"],
        pooled["upper_z_scaled"],
    )
    draw_surface_pair(
        exact_ax,
        exact_tri,
        exact_lower(exact_a, exact_b),
        exact_upper(exact_a, exact_b),
    )

    style_axis(cloud_ax, show_vertical_label=False)
    style_axis(numerical_ax, show_vertical_label=False)
    style_axis(exact_ax, show_vertical_label=True)

    cloud_ax.set_title("Occupied sites", pad=1.0)
    numerical_ax.set_title("Observed envelopes", pad=1.0)
    exact_ax.set_title(r"Exact shape $\mathcal{R}_{\rho=4}$", pad=1.0)
    for label, ax in zip(("a", "b", "c"), (cloud_ax, numerical_ax, exact_ax)):
        ax.text2D(
            0.01,
            0.95,
            rf"$\mathbf{{({label})}}$",
            transform=ax.transAxes,
            fontsize=11.5,
        )
    fig.subplots_adjust(left=0.003, right=0.997, bottom=0.005, top=0.88, wspace=-0.07)

    pdf_path, png_path = save_atomic(fig)
    plt.close(fig)
    METRICS_PATH.write_text(json.dumps(metrics, indent=2) + "\n", encoding="utf-8")
    print(f"wrote {pdf_path}")
    print(f"wrote {png_path}")
    print(f"wrote {METRICS_PATH}")
    print(json.dumps(metrics, indent=2))


if __name__ == "__main__":
    main()


==> anc/figure_code/requirements.txt <==
numpy==2.2.6
matplotlib==3.10.9

